Selection on $X_1+X_2+\cdots + X_m$ with layer-ordered heaps

Selection on $X_1+X_2+\cdots + X_m$ is an important problem with many applications in areas such as max-convolution, max-product Bayesian inference, calculating most probable isotopes, and computing non-parametric test statistics, among others. Faster-than-na\"{i}ve approaches exist for $m=2$: Frederickson (1993) published the optimal algorithm with runtime $O(k)$ and Kaplan \emph{et al.} (2018) has since published a much simpler algorithm which makes use of Chazelle's soft heaps (2003). No fast methods exist for $m>2$. Johnson \& Mizoguchi (1978) introduced a method to compute the single $k^{th}$ value when $m>2$, but that method runs in $O(m\cdot n^{\lceil\frac{m}{2}\rceil} \log(n))$ time and is inefficient when $m \gg 1$ and $k \ll n^{\lceil\frac{m}{2}\rceil}$. In this paper, we introduce the first efficient methods, both in theory and practice, for problems with $m>2$. We introduce the ``layer-ordered heap,'' a simple special class of heap with which we produce a new, fast selection algorithm on the Cartesian product. Using this new algorithm to perform $k$-selection on the Cartesian product of $m$ arrays of length $n$ has runtime $\in o(k\cdot m)$. We also provide implementations of the algorithms proposed and evaluate their performance in practice.

==> figs/memory_benchmark.py <==
import sys
sys.path.insert(1, '../src/')
from SoftTree import *
from SortTree import *
from BruteForceCartesianSumHeap import *
from SortTensor import *
from SoftTensor import *
from collections import defaultdict
from IndicesTreeCartesianSumHeap import *
from FastSoftTree import *
import matplotlib.pyplot as plt
import numpy as np
from memory_profiler import memory_usage

args = sys.argv[1:]
if len(args) < 4:
  print( 'ERROR: BAD ARG')
  print( 'USAGE: <method> <max log m> <max log k> <num reps>')
  print( 'OPTIONS: fastsofttree treecartesian  tensorcartesian  softtree  softtensor indicestreecart')
  exit(1)


method    = args[0]
max_log_m = int(args[1])
max_log_k = int(args[2])
num_reps  = int(args[3])
  
all_methods_name_and_class = []
if args[0] == 'treecartesian':
  all_methods_name_and_class = [('SortTree', SortTree)]

if args[0] == 'fastsofttree':
  all_methods_name_and_class = [('FastSoftTree', FastSoftTree)]

elif args[0] == 'tensorcartesian':
  all_methods_name_and_class = [('SortTensor', SortTensorBinomialSumHeap)]

elif args[0] == 'softtree':
  all_methods_name_and_class = [('SoftTree', SoftTree)]

elif args[0] == 'softtensor':
  all_methods_name_and_class = [('SoftTensor', SoftTensor)]

elif args[0] == 'indicestreecart':
  all_methods_name_and_class = [('SortTreeWithIndices', IndicesTreeCartesianSumHeap)]
else:
  print( 'ERROR: BAD ARG')
  print( 'USAGE: <method>')
  print( 'OPTIONS: treecartesian  tensorcartesian  softtree  softtensor')
  exit(1)

scalable_methods = [name_and_method for name_and_method in all_methods_name_and_class]

def write_to_file(method_name_to_problem_size_and_runtimes, filename, k, m, n):
  print( 'Writing to file', filename)
  fout = open(filename, 'w')
  for method in method_name_to_problem_size_and_runtimes:
    fout.write('k:' + str(k) + '\tn:' + str(n) + '\tm:' + str(m) + '\n')
    fout.write(method + '\n')
    for variable_value, worst, average, best in method_name_to_problem_size_and_runtimes[method]:
      fout.write( str(variable_value) + ': ' + str(worst) + ' ' + str(average) + ' ' + str(best) + '\n')
    fout.write('\n')
  fout.close()
  
def call_select_function(*args):
  Method = args[0]
  vectors = args[1]
  cartesian_sum_heap = Method(vectors)
  k = args[2]
  cartesian_sum_heap.select(k)
  del cartesian_sum_heap

def benchmark_over_m(methods,max_log_m,reps, filename, exponential):
  k = 128
  n = 1024
  print( 'Benchmark over m' )
  print( 'exponential'      )
  print( 'k:', k            )
  print( 'n:', n            )
  method_name_to_problem_size_and_runtimes = defaultdict(list)
  for m in 2**np.arange(2,max_log_m+1):
    print( 'm: ', m)

    if exponential:
      starting_scale = 0.0001
      scale = 10
      vectors = [ list(np.random.exponential(scale=(starting_scale +scale*i) , size=n)) for i in range(m) ]
    else:
      vectors = [ list(np.random.uniform(0.0, 1000000.0, n)) for i in range(m) ]

    for method_name, Method in methods:
      times_for_method = []
      for rep in range(reps):
        mem_usage = memory_usage((call_select_function, ( method, vectors, k )))
        times_for_method.append( max(mem_usage) )
      problem_size_and_runtimes = (m,  min(times_for_method), np.mean(times_for_method), max(times_for_method))
      method_name_to_problem_size_and_runtimes[method_name].append(problem_size_and_runtimes)
      write_to_file(method_name_to_problem_size_and_runtimes, filename, k, m, n)
  return method_name_to_problem_size_and_runtimes


def benchmark_over_k(methods, max_log_k, reps, filename, exponential):
  method_name_to_problem_size_and_runtimes = defaultdict(list)
  n = 1024
  m = 256
  for k in 2**np.arange(2,max_log_k+1):
    print( 'Benchmark over k')
    print( 'exponential'     )
    print( 'k:', k           )
    print( 'n:', n           )
    print( 'm:', m           )
    if exponential:
      starting_scale = 0.0001
      scale = 10
      vectors = [ list(np.random.exponential(scale=(starting_scale +scale*i) , size=n)) for i in range(m) ]
    else:
      vectors = [ list(np.random.uniform(0.0, 1000000.0, n)) for i in range(m) ]
    for method_name, Method in methods:
      times_for_method = []
      for rep in range(reps):
        mem_usage = memory_usage((call_select_function, ( method, vectors, k )))
        times_for_method.append( max(mem_usage) )
      problem_size_and_runtimes = (k,  min(times_for_method), np.mean(times_for_method), max(times_for_method))
      method_name_to_problem_size_and_runtimes[method_name].append(problem_size_and_runtimes)
      write_to_file(method_name_to_problem_size_and_runtimes, filename, k, m, n)      
  return method_name_to_problem_size_and_runtimes


## too slow to time!
#benchmark(all_methods,3)


def analyze_and_print(method_name_to_problem_size_and_runtimes, filename, variable, max_log_m):
  min_runtimes_per_m_per_method = []
  avg_runtimes_per_m_per_method = []
  max_runtimes_per_m_per_method = []
  
  for method_name in method_name_to_problem_size_and_runtimes.keys():
    min_runtimes = []
    avg_runtimes = []
    max_runtimes = []
    for m_runtimes in method_name_to_problem_size_and_runtimes[method_name]:
      min_runtimes.append(m_runtimes[1])
      avg_runtimes.append(m_runtimes[2])
      max_runtimes.append(m_runtimes[3])
    min_runtimes_per_m_per_method.append(min_runtimes)
    avg_runtimes_per_m_per_method.append(avg_runtimes)
    max_runtimes_per_m_per_method.append(max_runtimes)
  
  size = len(max_runtimes_per_m_per_method[0])
  
  x_axis = 2**np.arange(2,max_log_m+1)
  
  fig, ax = plt.subplots()
  ax.set_yscale('log')
  ax.set_xscale('log')
  
  plt.xlabel(variable)
  plt.ylabel('time')
  
  for i in range(len(scalable_methods)):
    runtime_err = [mx - mn for mx, mn in zip(max_runtimes_per_m_per_method[i], min_runtimes_per_m_per_method[i])]
    ax.errorbar(x_axis, avg_runtimes_per_m_per_method[i], yerr=runtime_err, fmt='-o')
  
  plt.legend(['SortTree', 'SortTensor', 'SoftTree', 'SoftTensor'])
  plt.savefig(filename)



exponential = False
if not exponential:
  filename =  'memory_vary_m_uni' + str(max_log_m) + '_just_' + scalable_methods[0][0] + '.txt'
  method_name_to_problem_size_and_runtimes = benchmark_over_m(scalable_methods,max_log_m, num_reps, filename, False) 
  analyze_and_print(method_name_to_problem_size_and_runtimes, 'memory_vary_m.pdf', 'm', max_log_m)
  print( 'Finished memory vary m: saved data to ', filename)
  
  filename =  'memory_vary_k_uniform_' + str(max_log_k) + '_just_' + scalable_methods[0][0] + '.txt'
  method_name_to_problem_size_and_runtimes = benchmark_over_k(scalable_methods, max_log_k, num_reps, filename, False)
  analyze_and_print(method_name_to_problem_size_and_runtimes, 'memory_vary_k.pdf', 'k', max_log_k)
  print( 'Finished uniform memory vary k: saved data to ', filename)


exponential = True
if exponential:  
  filename =  'memory_vary_m_exp' + str(max_log_m) + '_just_' + scalable_methods[0][0] + '.txt'
  method_name_to_problem_size_and_runtimes = benchmark_over_m(scalable_methods,max_log_m, num_reps, filename, True) 
  analyze_and_print(method_name_to_problem_size_and_runtimes, 'memory_vary_m.pdf', 'm', max_log_m)
  print( 'Finished memory vary m: saved data to ', filename)
  
  filename =  'memory_vary_k_exp_' + str(max_log_k) + '_just_' + scalable_methods[0][0] + '.txt'
  method_name_to_problem_size_and_runtimes = benchmark_over_k(scalable_methods, max_log_k, num_reps, filename, True)
  analyze_and_print(method_name_to_problem_size_and_runtimes, 'memory_vary_k.pdf', 'k', max_log_k)
  print( 'Finished exponential memory vary k: saved data to ', filename)


==> figs/time_benchmark.py <==
import sys
sys.path.insert(1, '../src/')
from time import sleep
from SoftTree import *
from SortTree import *
from SortTensor import *
from SoftTensor import *
from collections import defaultdict
from FastSoftTree import *
from IndicesTreeCartesianSumHeap import *
import matplotlib.pyplot as plt
import numpy as np
from time import time

args = sys.argv[1:]
if len(args) < 4:
  print( 'ERROR: BAD ARG')
  print( 'USAGE: <method> <max log m> <max log k> <num reps>')
  print( 'OPTIONS: treecartesian  tensorcartesian  softtree  softtensor indicestreecart')
  exit(1)


method    = args[0]
max_log_m = int(args[1])
max_log_k = int(args[2])
num_reps  = int(args[3])
if args[4] == '0':
  exponential = False
else:
  exponential = True
if args[5] == '0':
  vary_m = True
else:
  vary_m = False
vary_k = not vary_m

print('exponential', exponential)
print('vary m', vary_m)
print('vary k', vary_k)

all_methods_name_and_class = []
if args[0] == 'treecartesian':
  all_methods_name_and_class = [('SortTree', SortTree)]

elif args[0] == 'tensorcartesian':
  all_methods_name_and_class = [('SortTensor', SortTensorBinomialSumHeap)]

elif args[0] == 'softtree':
  all_methods_name_and_class = [('SoftTree', SoftTree)]

elif args[0] == 'softtensor':
  all_methods_name_and_class = [('SoftTensor', SoftTensor)]

elif args[0] == 'indicestreecart':
  all_methods_name_and_class = [('SortTreeWithIndices', IndicesTreeCartesianSumHeap)]

elif args[0] == 'fastsofttree':
  all_methods_name_and_class = [('FastSoftTree', FastSoftTree)]


else:
  print( 'ERROR: BAD ARG')
  print( 'USAGE: <method>')
  print( 'OPTIONS: treecartesian  tensorcartesian  softtree  softtensor fastsofttree')
  exit(1)

scalable_methods = [name_and_method for name_and_method in all_methods_name_and_class]

def write_to_file(method_name_to_problem_size_and_runtimes, filename, k, m, n):
  print( 'Writing to file', filename)
  fout = open(filename, 'w')
  for method in method_name_to_problem_size_and_runtimes:
    fout.write('k:' + str(k) + '\tn:' + str(n) + '\tm:' + str(m) + '\n')
    fout.write(method + '\n')
    for variable_value, worst, average, best in method_name_to_problem_size_and_runtimes[method]:
      fout.write( str(variable_value) + ': ' + str(worst) + ' ' + str(average) + ' ' + str(best) + '\n')
    fout.write('\n')
  fout.close()
  
def call_select_function(*args):
  Method = args[0]
  vectors = args[1]
  cartesian_sum_heap = Method(vectors)
  k = args[2]
  cartesian_sum_heap.select(k)
  del cartesian_sum_heap

def benchmark_over_m(methods,max_log_m,reps, filename, exponential):
  k = 256
  n = 32
  print( 'Benchmark over m' )
  print( 'exponential'      )
  print( 'k:', k            )
  print( 'n:', n            )
  method_name_to_problem_size_and_runtimes = defaultdict(list)
  for m in 2**np.arange(max_log_m,max_log_m+1):
    print( 'm: ', m)

    if exponential:
      starting_scale = 0.0001
      scale = 10
      vectors = [ list(np.random.exponential(scale=(starting_scale +scale*i) , size=n)) for i in range(m) ]
    else:
      vectors = [ list(np.random.uniform(0.0, 1000000.0, n)) for i in range(m) ]

    for method_name, Method in methods:
      times_for_method = []
      for rep in range(reps):
        start_time = time()
        call_select_function(Method, vectors, k)
        end_time = time()
        times_for_method.append(end_time - start_time)
      problem_size_and_runtimes = (m,  min(times_for_method), np.mean(times_for_method), max(times_for_method))
      method_name_to_problem_size_and_runtimes[method_name].append(problem_size_and_runtimes)
      write_to_file(method_name_to_problem_size_and_runtimes, filename, k, m, n)
  return method_name_to_problem_size_and_runtimes


def benchmark_over_k(methods, max_log_k, reps, filename, exponential):
  method_name_to_problem_size_and_runtimes = defaultdict(list)
  n = 32
  m = 128
  for k in 2**np.arange(max_log_k,max_log_k+1):
    print( 'Benchmark over k')
    print( 'exponential'     )
    print( 'k:', k           )
    print( 'n:', n           )
    print( 'm:', m           )
    if exponential:
      starting_scale = 0.0001
      scale = 10
      vectors = [ list(np.random.exponential(scale=(starting_scale +scale*i) , size=n)) for i in range(m) ]
    else:
      vectors = [ list(np.random.uniform(0.0, 1000000.0, n)) for i in range(m) ]
    for method_name, Method in methods:
      times_for_method = []
      for rep in range(reps):
        start_time = time()
        call_select_function(Method, vectors, k)
        end_time = time()
        times_for_method.append(end_time - start_time)
        print('n', n, 'k', k, 'm', m, 'time',end_time - start_time)
      problem_size_and_runtimes = (k,  min(times_for_method), np.mean(times_for_method), max(times_for_method))
      method_name_to_problem_size_and_runtimes[method_name].append(problem_size_and_runtimes)
      write_to_file(method_name_to_problem_size_and_runtimes, filename, k, m, n)      
  return method_name_to_problem_size_and_runtimes


## too slow to time!
#benchmark(all_methods,3)


def analyze_and_print(method_name_to_problem_size_and_runtimes, filename, variable, max_log_m):
  min_runtimes_per_m_per_method = []
  avg_runtimes_per_m_per_method = []
  max_runtimes_per_m_per_method = []
  
  for method_name in method_name_to_problem_size_and_runtimes.keys():
    min_runtimes = []
    avg_runtimes = []
    max_runtimes = []
    for m_runtimes in method_name_to_problem_size_and_runtimes[method_name]:
      min_runtimes.append(m_runtimes[1])
      avg_runtimes.append(m_runtimes[2])
      max_runtimes.append(m_runtimes[3])
    min_runtimes_per_m_per_method.append(min_runtimes)
    avg_runtimes_per_m_per_method.append(avg_runtimes)
    max_runtimes_per_m_per_method.append(max_runtimes)
  
  size = len(max_runtimes_per_m_per_method[0])
  
  x_axis = 2**np.arange(2,max_log_m+1)
  
  fig, ax = plt.subplots()
  ax.set_yscale('log')
  ax.set_xscale('log')
  
  plt.xlabel(variable)
  plt.ylabel('time')
  
  for i in range(len(scalable_methods)):
    runtime_err = [mx - mn for mx, mn in zip(max_runtimes_per_m_per_method[i], min_runtimes_per_m_per_method[i])]
    ax.errorbar(x_axis, avg_runtimes_per_m_per_method[i], yerr=runtime_err, fmt='-o')
  
  plt.legend(['SortTree', 'SortTensor', 'SoftTree', 'SoftTensor'])
  plt.savefig(filename)


if not exponential:
  if vary_m:
    filename =  'time_vary_m_uni' + str(max_log_m) + '_just_' + scalable_methods[0][0] + '.txt'
    method_name_to_problem_size_and_runtimes = benchmark_over_m(scalable_methods,max_log_m, num_reps, filename, False) 
    print( 'Finished time vary m: saved data to ', filename)

  if vary_k:
    filename =  'time_vary_k_uniform_' + str(max_log_k) + '_just_' + scalable_methods[0][0] + '.txt'
    method_name_to_problem_size_and_runtimes = benchmark_over_k(scalable_methods, max_log_k, num_reps, filename, False)
    print( 'Finished uniform time vary k: saved data to ', filename)



if exponential:  
  if vary_m:
    filename =  'time_vary_m_exp' + str(max_log_m) + '_just_' + scalable_methods[0][0] + '.txt'
    method_name_to_problem_size_and_runtimes = benchmark_over_m(scalable_methods,max_log_m, num_reps, filename, True) 
    print( 'Finished time vary m: saved data to ', filename)
  
  if vary_k:
    filename =  'time_vary_k_exp_' + str(max_log_k) + '_just_' + scalable_methods[0][0] + '.txt'
    method_name_to_problem_size_and_runtimes = benchmark_over_k(scalable_methods, max_log_k, num_reps, filename, True)
    print( 'Finished exponential time vary k: saved data to ', filename)

